Weakly- and Semi-Supervised Learning of a DCNN for Semantic Image Segmentation

Deep convolutional neural networks (DCNNs) trained on a large number of images with strong pixel-level annotations have recently significantly pushed the state-of-art in semantic image segmentation. We study the more challenging problem of learning DCNNs for semantic image segmentation from either (1) weakly annotated training data such as bounding boxes or image-level labels or (2) a combination of few strongly labeled and many weakly labeled images, sourced from one or multiple datasets. We develop Expectation-Maximization (EM) methods for semantic image segmentation model training under these weakly supervised and semi-supervised settings. Extensive experimental evaluation shows that the proposed techniques can learn models delivering competitive results on the challenging PASCAL VOC 2012 image segmentation benchmark, while requiring significantly less annotation effort. We share source code implementing the proposed system at https://bitbucket.org/deeplab/deeplab-public.

==> fig/script/bbox_crf_illustration.m <==
clear all; close all;

addpath('~/workspace/ext/export_fig');

load('pascal_seg_colormap.mat');

img_fn = '2007_007748';
LineWidth = 8;

jpeg_folder = '~/dataset/PASCAL/VOCdevkit/VOC2012/JPEGImages';
seg_cls_folder = '~/dataset/PASCAL/VOCdevkit/VOC2012/SegmentationClass';
seg_ins_folder = '~/dataset/PASCAL/VOCdevkit/VOC2012/SegmentationObject';

img   = imread(fullfile(jpeg_folder, [img_fn, '.jpg']));
seg_cls = imread(fullfile(seg_cls_folder, [img_fn '.png']));
seg_ins = imread(fullfile(seg_ins_folder, [img_fn '.png']));

[inst_label, ~, ~] = unique([seg_ins(:), seg_cls(:)], 'rows');

figure(1), imshow(img), hold on;

for i = 1 : size(inst_label, 1)
    label = inst_label(i, 2);
    
    if label == 0 || label == 255
        continue;
    end
    
    [row col] = find(seg_ins == i-1);
    
    min_row = min(row);
    max_row = max(row);
    min_col = min(col);
    max_col = max(col);
    
    img_row = size(img, 1);
    img_col = size(img, 2);
    
    rectangle('Position', [min_col-LineWidth, min_row-LineWidth, (max_col-min_col+1)+LineWidth, (max_row-min_row+1)+LineWidth], ...
        'LineWidth', LineWidth, ...
        'EdgeColor', colormap(label+1, :));
    
end

fn = fullfile('..', [img_fn '.jpg']);
export_fig(fn);

==> fig/script/bbox_crf_illustration_all_images.m <==
clear all; close all;

addpath('~/workspace/ext/export_fig');

load('pascal_seg_colormap.mat');

jpeg_folder = '~/dataset/PASCAL/VOCdevkit/VOC2012/JPEGImages';
seg_cls_folder = '~/dataset/PASCAL/VOCdevkit/VOC2012/SegmentationClassAug';

segs = dir(fullfile(seg_cls_folder, '*.png'));

target_label_1 = [0 8 15 16 18 255]';
target_label_2 = [0 8 15 16 18]';

for ii = 1 : numel(segs)
    if (mod(ii-1, 100) == 0)
        fprintf(1, 'proceesing %d (%d)\n', ii, numel(segs));
    end
    
    img_fn = segs(ii).name(1:end-4);
    seg = imread(fullfile(seg_cls_folder, segs(ii).name));

    labels = unique(seg(:));
    
    if isequal(labels, target_label_1) || isequal(labels, target_label_2)
        figure(1)
        img = imread(fullfile(jpeg_folder, [img_fn, '.jpg']));
        subplot(121),imshow(img), title(sprintf('%s', img_fn));
        subplot(122),imshow(seg,colormap)
        pause()
    end
end
img   = imread(fullfile(jpeg_folder, [img_fn, '.jpg']));
seg_cls = imread(fullfile(seg_cls_folder, [img_fn '.png']));
seg_ins = imread(fullfile(seg_ins_folder, [img_fn '.png']));

[inst_label, ~, ~] = unique([seg_ins(:), seg_cls(:)], 'rows');

figure(1), imshow(img), hold on;

for i = 1 : size(inst_label, 1)
    label = inst_label(i, 2);
    
    if label == 0 || label == 255
        continue;
    end
    
    [row col] = find(seg_ins == i-1);
    
    min_row = min(row);
    max_row = max(row);
    min_col = min(col);
    max_col = max(col);
    
    img_row = size(img, 1);
    img_col = size(img, 2);
    
    rectangle('Position', [min_col-LineWidth, min_row-LineWidth, (max_col-min_col+1)+LineWidth, (max_row-min_row+1)+LineWidth], ...
        'LineWidth', LineWidth, ...
        'EdgeColor', colormap(label+1, :));
    
end

fn = fullfile('..', [img_fn '.jpg']);
export_fig(fn);

==> fig/script/generate_latex.m <==
save_fn = 'temp.txt';
fid = fopen(save_fn, 'w');

fn_list = {...
    '2010_004994', ...
    '2010_000666', ...
    '2008_003546', ...
    '2008_004363', ...
    '2008_003333', ...
    '2010_005433', ...
    '2011_003019', ...
    '2010_000738', ...
    '2010_000639', ...
    '2007_005331', ...    
    '2007_001175', ...
    '2007_000830', ...    
    };

save_root = 'fig/val_crf_vis/';

dest_folder = cell(1, 6);

dest_folder{1} = [save_root, 'largewin/img/'];
%dest_folder{2} = [save_root, 'largewin/gt/'];
dest_folder{2} = [save_root, 'largewin/adaweak/'];
dest_folder{3} = [save_root, 'largewin/bbox_seg/'];
dest_folder{4} = [save_root, 'largewin/semi_img/'];
dest_folder{5} = [save_root, 'largewin/semi_bbox/'];
dest_folder{6} = [save_root, 'largewin/cross_joint/'];


height = 0.11;

for ii = 1 : numel(fn_list)
    img_fn = fn_list{ii};
    
    for jj = 1 : numel(dest_folder)
        if jj == 1
            fn_ext = 'jpg';
            fn_end = '&';
        else
            fn_ext = 'png';
            
            if jj == numel(dest_folder)
                fn_end = '\\';
            else
                fn_end = '&';
            end
        end
        
        %tt = sprintf();%;
        fprintf(fid, '\\includegraphics[height=%1.2f\\linewidth]{%s%s.%s} %s\n', height, dest_folder{jj}, img_fn, fn_ext, fn_end);
    end
%     \includegraphics[height=0.11\linewidth]{fig/val_crf_vis/adaweak/2007_000042.png} &
%     \includegraphics[height=0.11\linewidth]{fig/val_crf_vis/bbox/2007_000042.png} &
%     \includegraphics[height=0.11\linewidth]{fig/val_crf_vis/bbox_crf/2007_000042.png} &
%     \includegraphics[height=0.11\linewidth]{fig/val_crf_vis/strongweak/2007_000042.png} &
%     \includegraphics[height=0.11\linewidth]{fig/val_crf_vis/cocomix/2007_000042.png} \\

end

fclose(fid);

==> fig/script/get_val_result.m <==
fn_list = {...
    '2007_005331', ...
    '2008_003546', ...
    '2008_004363', ...
    '2008_003333', ...
    '2007_000830', ...
    '2007_001175', ...
    '2010_005433', ...
    '2011_003019', ...
    '2010_000738', ...
    '2010_000639', ...
    '2010_000666', ...
    '2010_004994', ...
    };
       %'2009_001299', ...
%     '2007_005759', ...
%     '2007_001630', ...
%     '2007_003022', ...
%     '2007_000042', ...
%  '2011_002322', ...


img_path = '~/dataset/PASCAL/VOCdevkit/VOC2012/JPEGImages';
gt_path = '~/dataset/PASCAL/VOCdevkit/VOC2012/SegmentationClass';

res_folder = '~/workspace/deeplabeling/exper/voc12/res/features';
seg_folder = 'results/VOC2012/Segmentation/comp6_val_cls';

source_folder = cell(1, 5);
%source_folder{1} = 'vgg128_noup_pool3_adaweak/val/fc8/post_densecrf_W35_XStd61_RStd10_PosW3_PosXStd3';
%source_folder{2} = 'vgg128_noup_pool3_bbox/val/fc8/post_densecrf_W5_XStd70_RStd3_PosW3_PosXStd3';
%source_folder{3} = 'vgg128_noup_pool3_bbox_crf2/val/fc8/post_densecrf_W5_XStd77_RStd3_PosW3_PosXStd3';
%source_folder{4} = 'vgg128_noup_pool3_strongweak2/val/fc8/post_densecrf_W5_XStd81_RStd5_PosW3_PosXStd3';
%source_folder{5} = 'vgg128_noup_pool3_cocomix/val/fc8/post_densecrf_W5_XStd67_RStd3_PosW3_PosXStd3';
%source_folder{6} = 'vgg128_noup_pool3_cocomap2/val/fc8/post_densecrf_W5_XStd57_RStd5_PosW3_PosXStd3';

source_folder{1} = 'vgg128_noup_pool3_20M_largewin3_adaweak2/val/fc8/post_densecrf_W17_XStd123_RStd5_PosW9_PosXStd10';
source_folder{2} = 'vgg128_noup_pool3_20M_largewin3_bbox_crf2/val/fc8/post_densecrf_W4_XStd127_RStd5_PosW3_PosXStd3';
source_folder{3} = 'vgg128_noup_pool3_20M_largewin3_strongweak1464/val/fc8/post_densecrf_W6_XStd183_RStd5_PosW3_PosXStd3';
source_folder{4} = 'vgg128_noup_pool3_20M_largewin3_strongbboxbias1464/val/fc8/post_densecrf_W6_XStd59_RStd5_PosW3_PosXStd3';
source_folder{5} = 'vgg128_noup_pool3_20M_largewin3_cocomap2/val/fc8/post_densecrf_W5_XStd57_RStd5_PosW3_PosXStd3';

save_root = '../val_crf_vis';

dest_folder = cell(1, 5);

%dest_folder{1} = fullfile(save_root, 'adaweak');
%dest_folder{2} = fullfile(save_root, 'bbox');
%dest_folder{3} = fullfile(save_root, 'bbox_crf');
%dest_folder{4} = fullfile(save_root, 'strongweak');
%dest_folder{5} = fullfile(save_root, 'cocomix');
%dest_folder{6} = fullfile(save_root, 'cocomap2');

dest_folder{1} = fullfile(save_root, 'largewin', 'adaweak');
dest_folder{2} = fullfile(save_root, 'largewin','bbox_seg');
dest_folder{3} = fullfile(save_root, 'largewin','semi_img');
dest_folder{4} = fullfile(save_root, 'largewin','semi_bbox');
dest_folder{5} = fullfile(save_root, 'largewin','cross_joint');

for k = 1 : numel(dest_folder)
    if ~exist(dest_folder{k}, 'dir')
        mkdir(dest_folder{k});
    end
    
    for m = 1 : numel(fn_list)
        img_fn = fn_list{m};
        copy_folder = fullfile(res_folder, source_folder{k}, seg_folder);
        
        copyfile(fullfile(copy_folder, [img_fn '.png']), fullfile(dest_folder{k}, [img_fn '.png']));
    end
end

% copy jpeg images
copy_folder = img_path;
save_folder = fullfile(save_root, 'largewin', 'img');
if ~exist(save_folder, 'dir')
    mkdir(save_folder)
end

for m = 1 : numel(fn_list)
    img_fn = fn_list{m};
    copyfile(fullfile(copy_folder, [img_fn, '.jpg']), fullfile(save_folder, [img_fn, '.jpg']));
end

% copy gt images
copy_folder = gt_path;
save_folder = fullfile(save_root, 'largewin', 'gt');
if ~exist(save_folder, 'dir')
    mkdir(save_folder)
end

for m = 1 : numel(fn_list)
    img_fn = fn_list{m};
    copyfile(fullfile(copy_folder, [img_fn, '.png']), fullfile(save_folder, [img_fn, '.png']));
end
